Resummation of threshold double logarithms in inclusive production of heavy quarkonium

We resum threshold double logarithms in inclusive production of heavy quarkonium that arise from singularities near the boundary of phase space. This resolves the catastrophic failure in the conventional approach based on fixed-order perturbation theory calculations in nonrelativistic QCD, where quarkonium cross sections at large transverse momentum can turn negative. We identify the root cause of this negative cross section problem as the appearance of threshold logarithms in radiative corrections, and resum them to all orders in perturbation theory at the leading double logarithmic level. We find that resummation of threshold logarithms is imperative for describing measured $J/\psi$ production rates at large transverse momentum.

==> anc/fig1.csv <==
# data for Fig. 1 in Phys.Rev.Lett. 134, 071902 (2025) arXiv:2408.04255 [hep-ph]
# CITATION : 
# @article{Chung:2024jfk,
#     author = "Chung, Hee Sok and Kim, U-Rae and Lee, Jungil",
#     title = "{Resummation of Threshold Double Logarithms in Hadroproduction of Heavy Quarkonium}",
#     eprint = "2408.04255",
#     archivePrefix = "arXiv",
#     primaryClass = "hep-ph",
#     doi = "10.1103/PhysRevLett.134.071902",
#     journal = "Phys. Rev. Lett.",
#     volume = "134",
#     number = "7",
#     pages = "071902",
#     year = "2025"
# }
# Fig. 1 top panel
# z, Resum transverse(top), Resum transverse(bottom), Resum longitudinal(top), Resum longitudinal(bottom), FO transverse, FO longitudinal
0.01,-0.00177795,-0.0075195,0.0173676,0.00989428,-0.00741559,0.0136309
0.02,-0.00465216,-0.0222383,0.0522144,0.0298723,-0.0229107,0.0410434
0.03,-0.00782631,-0.0413521,0.0983096,0.0564126,-0.0440307,0.0773611
0.04,-0.0109904,-0.063733,0.153082,0.0880639,-0.0696268,0.120573
0.05,-0.013975,-0.0887545,0.214948,0.123938,-0.0988934,0.169443
0.06,-0.01668,-0.116044,0.282791,0.163411,-0.131176,0.223101
0.07,-0.0190453,-0.145381,0.35576,0.206016,-0.165902,0.280888
0.08,-0.0210359,-0.176645,0.433178,0.25138,-0.202544,0.342279
0.09,-0.0226329,-0.209785,0.514485,0.299199,-0.240605,0.406842
0.1,-0.0238276,-0.244798,0.59921,0.349221,-0.279605,0.474216
0.11,-0.0246171,-0.281713,0.686947,0.401228,-0.31908,0.544087
0.12,-0.0250011,-0.320585,0.777341,0.45503,-0.35857,0.616186
0.13,-0.02498,-0.361481,0.87008,0.510463,-0.397621,0.690272
0.14,-0.0245525,-0.404479,0.964885,0.56738,-0.435781,0.766132
0.15,-0.0237143,-0.449657,1.0615,0.625647,-0.472599,0.843576
0.16,-0.0224569,-0.497093,1.15971,0.685146,-0.507623,0.92243
0.17,-0.0207661,-0.546861,1.25931,0.745766,-0.5404,1.00254
0.18,-0.0186215,-0.599026,1.36009,0.807408,-0.570473,1.08375
0.19,-0.0159955,-0.65364,1.4619,0.869979,-0.597383,1.16594
0.2,-0.0128526,-0.710743,1.56457,0.933391,-0.620666,1.24898
0.21,-0.00914877,-0.770359,1.66796,0.997564,-0.639858,1.33276
0.22,-0.00483059,-0.832492,1.77193,1.06242,-0.654488,1.41718
0.23,0.000164968,-0.897125,1.87635,1.12789,-0.66408,1.50212
0.24,0.00591128,-0.964222,1.98111,1.19391,-0.668156,1.58751
0.25,0.0124925,-1.03372,2.08608,1.2604,-0.666233,1.67324
0.26,0.0200041,-1.10552,2.19117,1.3273,-0.657826,1.75924
0.27,0.0285532,-1.17952,2.29629,1.39456,-0.642443,1.84542
0.28,0.0382589,-1.25557,2.40132,1.46211,-0.619595,1.93172
0.29,0.0492532,-1.33349,2.50619,1.52989,-0.588789,2.01804
0.3,0.0616805,-1.41306,2.61082,1.59786,-0.549533,2.10434
0.31,0.0756989,-1.49405,2.71511,1.66594,-0.501332,2.19053
0.32,0.0914798,-1.57617,2.81899,1.7341,-0.443698,2.27655
0.33,0.109209,-1.6591,2.92239,1.80226,-0.376145,2.36233
0.34,0.129085,-1.74248,3.02523,1.87039,-0.29819,2.44781
0.35,0.151322,-1.82592,3.12744,1.93841,-0.209361,2.53293
0.36,0.176148,-1.90897,3.22895,2.00628,-0.109197,2.61762
0.37,0.203806,-1.99116,3.32968,2.07395,0.00274728,2.70181
0.38,0.234554,-2.07195,3.42957,2.14135,0.126903,2.78546
0.39,0.268663,-2.15077,3.52854,2.20843,0.263676,2.86849
0.4,0.306419,-2.22701,3.62653,2.27513,0.413451,2.95083
0.41,0.348123,-2.3,3.72345,2.3414,0.576578,3.03243
0.42,0.39409,-2.36903,3.81925,2.40716,0.753374,3.1132
0.43,0.444647,-2.43334,3.91383,2.47236,0.944112,3.1931
0.44,0.500135,-2.49213,4.00713,2.53694,1.14902,3.27203
0.45,0.560904,-2.54456,4.09905,2.60082,1.36826,3.34994
0.46,0.62732,-2.58971,4.18952,2.66394,1.60193,3.42673
0.47,0.699754,-2.62667,4.27845,2.72623,1.85006,3.50234
0.48,0.778587,-2.65443,4.36573,2.78761,2.11258,3.57667
0.49,0.864207,-2.67199,4.45128,2.84799,2.38933,3.64964
0.5,0.957005,-2.67829,4.53499,2.90732,2.68002,3.72115
0.51,1.05738,-2.67223,4.61675,2.96548,2.98425,3.79111
0.52,1.16571,-2.65271,4.69643,3.0224,3.30145,3.85942
0.53,1.2824,-2.61858,4.77393,3.07799,3.63092,3.92596
0.54,1.40783,-2.56868,4.84909,3.13213,3.97173,3.99061
0.55,1.54236,-2.50187,4.9218,3.18473,4.32274,4.05327
0.56,1.68636,-2.41698,4.99189,3.23568,4.68259,4.11378
0.57,1.84015,-2.31286,5.0592,3.28486,5.04962,4.17203
0.58,2.00404,-2.18839,5.12357,3.33215,5.42184,4.22786
0.59,2.1783,-2.04251,5.18481,3.37742,5.79694,4.28112
0.6,2.36316,-1.87418,5.24274,3.42053,6.17219,4.33164
0.61,2.5588,-1.68248,5.29715,3.46133,6.54438,4.37924
0.62,2.76536,-1.46655,5.34781,3.49967,6.90981,4.42374
0.63,2.98288,-1.22568,5.3945,3.53539,7.26418,4.46495
0.64,3.21135,-0.959322,5.43697,3.56831,7.60251,4.50264
0.65,3.45066,-0.667094,5.47496,3.59825,7.91903,4.5366
0.66,3.70061,-0.348857,5.50817,3.62501,8.2071,4.56659
0.67,3.96089,-0.00473925,5.53632,3.64838,8.45905,4.59235
0.68,4.23107,0.364806,5.55909,3.66815,8.66608,4.61362
0.69,4.51057,0.758945,5.57614,3.68408,8.81802,4.63011
0.7,4.79872,1.1764,5.58712,3.69591,8.90319,4.64151
0.71,5.09466,1.61536,5.59164,3.70339,8.9081,4.64751
0.72,5.39743,2.07339,5.5893,3.70623,8.81718,4.64776
0.73,5.70591,2.54736,5.57968,3.70413,8.61241,4.6419
0.74,6.01888,3.03326,5.56232,3.69678,8.2729,4.62955
0.75,6.33503,3.52613,5.53675,3.68383,7.77439,4.61029
0.76,6.65295,4.01987,5.50246,3.66493,7.08863,4.5837
0.77,6.9712,4.50714,5.45892,3.6397,6.18267,4.54931
0.78,7.28814,4.97929,5.40556,3.60772,5.01785,4.50664
0.79,7.60182,5.42646,5.34178,3.56858,3.54859,4.45518
0.8,7.90937,5.83796,5.26697,3.5218,1.72088,4.39438
0.81,8.20625,6.20297,5.18044,3.46691,-0.529664,4.32368
0.82,8.48521,6.51148,5.08151,3.4034,-3.28015,4.24245
0.83,8.73548,6.75502,4.96944,3.3307,-6.6236,4.15007
0.84,8.94267,6.92683,4.84344,3.24825,-10.6733,4.04585
0.85,9.08935,7.02129,4.70271,3.15544,-15.5686,3.92907
0.86,9.15615,7.03319,4.54637,3.0516,-21.4834,3.79899
0.87,9.12272,6.95709,4.37353,2.93607,-28.6364,3.6548
0.88,8.96869,6.7872,4.18323,2.80811,-37.3069,3.49567
0.89,8.67458,6.5176,3.97446,2.66698,-47.8587,3.32072
0.9,8.22304,6.14285,3.74617,2.51188,-60.7765,3.12902
0.91,7.60061,5.65889,3.49722,2.342,-76.7209,2.91961
0.92,6.80054,5.06441,3.22641,2.15648,-96.6174,2.69145
0.93,5.82708,4.36242,2.93247,1.95447,-121.82,2.44347
0.94,4.70272,3.56196,2.61396,1.73512,-154.401,2.17454
0.95,3.48129,2.67763,2.2693,1.49762,-197.732,1.88346
0.96,2.2754,1.72028,1.89657,1.24124,-257.808,1.5689
0.97,1.25752,0.719506,1.49329,0.965385,-346.674,1.22934
0.98,0.511697,-0.104785,1.05557,0.669674,-493.96,0.862624
0.99,0.0884189,-0.413059,0.575147,0.353494,-808.011,0.464321
1,-0.000166304,-0.000170878,-0.00012641,-0.000128257,-38231.8,-0.000127334

# Fig. 1 bottom panel
# z, Resum chi_1(top), Resum chi_1(bottom), Resum chi_2(top), Resum chi_2(bottom), FO chi_1, FO chi_2
0.01,0.00317,0.00167,0.00106,0.00048,0.00226,0.00024
0.02,0.0102,0.00537,0.00344,0.00155,0.00724,0.00069
0.03,0.02012,0.0106,0.00681,0.00308,0.01417,0.00125
0.04,0.03255,0.01715,0.01101,0.00499,0.02275,0.00189
0.05,0.04727,0.02492,0.01594,0.00723,0.03282,0.00262
0.06,0.06417,0.03383,0.02151,0.00974,0.04429,0.00345
0.07,0.08314,0.04384,0.02763,0.01249,0.05711,0.0044
0.08,0.10413,0.05491,0.03424,0.01545,0.07127,0.00552
0.09,0.12708,0.06703,0.0413,0.01857,0.08676,0.00683
0.1,0.15198,0.08017,0.04876,0.02185,0.10363,0.00838
0.11,0.1788,0.09432,0.05658,0.02524,0.12192,0.01022
0.12,0.20751,0.10947,0.06472,0.02873,0.14168,0.01241
0.13,0.23809,0.12562,0.07318,0.03231,0.16299,0.015
0.14,0.27054,0.14274,0.08192,0.03596,0.18593,0.01805
0.15,0.30484,0.16084,0.09095,0.03967,0.21059,0.02163
0.16,0.34096,0.17989,0.10027,0.04344,0.23706,0.02581
0.17,0.3789,0.1999,0.10988,0.04727,0.26546,0.03065
0.18,0.41863,0.22084,0.1198,0.05116,0.29589,0.03623
0.19,0.46014,0.24271,0.13004,0.05512,0.32847,0.04263
0.2,0.50339,0.26549,0.14063,0.05915,0.36334,0.04993
0.21,0.54837,0.28916,0.1516,0.06328,0.40061,0.0582
0.22,0.59505,0.31371,0.163,0.06752,0.44044,0.06755
0.23,0.6434,0.33911,0.17486,0.07189,0.48295,0.07805
0.24,0.69338,0.36536,0.18725,0.07642,0.52829,0.08979
0.25,0.74497,0.39243,0.2002,0.08114,0.57661,0.10288
0.26,0.79812,0.42029,0.21379,0.08609,0.62807,0.11741
0.27,0.85281,0.44893,0.22809,0.0913,0.68283,0.13347
0.28,0.90898,0.47831,0.24315,0.09682,0.74103,0.15117
0.29,0.9666,0.50842,0.25908,0.1027,0.80285,0.17062
0.3,1.02563,0.53923,0.27593,0.10897,0.86845,0.19191
0.31,1.08602,0.57071,0.29381,0.11571,0.938,0.21516
0.32,1.14773,0.60283,0.3128,0.12296,1.01167,0.24046
0.33,1.2107,0.63557,0.333,0.13078,1.08962,0.26794
0.34,1.2749,0.6689,0.35451,0.13924,1.17203,0.2977
0.35,1.34028,0.7028,0.37744,0.1484,1.25906,0.32985
0.36,1.40679,0.73723,0.40188,0.15833,1.35089,0.36451
0.37,1.47439,0.77216,0.42797,0.16911,1.44768,0.40177
0.38,1.54303,0.80758,0.4558,0.18081,1.5496,0.44176
0.39,1.61267,0.84346,0.4855,0.1935,1.6568,0.48456
0.4,1.68325,0.87976,0.51719,0.20726,1.76945,0.5303
0.41,1.75475,0.91648,0.55098,0.22217,1.88769,0.57906
0.42,1.82712,0.95358,0.58701,0.2383,2.01167,0.63093
0.43,1.90031,0.99105,0.6254,0.25575,2.14153,0.68602
0.44,1.9743,1.02886,0.66628,0.27458,2.27737,0.7444
0.45,2.04905,1.067,0.70976,0.29488,2.41933,0.80613
0.46,2.12452,1.10545,0.75597,0.31672,2.56749,0.8713
0.47,2.20067,1.1442,0.80504,0.34019,2.72194,0.93993
0.48,2.27748,1.18323,0.85707,0.36536,2.88274,1.01207
0.49,2.35492,1.22253,0.9122,0.39231,3.04992,1.08774
0.5,2.43296,1.2621,0.97051,0.42109,3.22349,1.16694
0.51,2.51156,1.30192,1.03212,0.45179,3.40346,1.24964
0.52,2.5907,1.34199,1.09711,0.48445,3.58975,1.3358
0.53,2.67034,1.38229,1.16557,0.51913,3.7823,1.42535
0.54,2.75046,1.42283,1.23757,0.55589,3.98096,1.51817
0.55,2.83101,1.46358,1.31315,0.59475,4.18556,1.61411
0.56,2.91196,1.50455,1.39236,0.63576,4.39586,1.71299
0.57,2.99325,1.54573,1.47522,0.67892,4.61157,1.81457
0.58,3.07482,1.58709,1.56171,0.72424,4.83232,1.91854
0.59,3.15662,1.62861,1.65181,0.77172,5.05765,2.02456
0.6,3.23856,1.67029,1.74546,0.82133,5.28704,2.13217
0.61,3.32054,1.71207,1.84256,0.87303,5.51982,2.24088
0.62,3.40245,1.75391,1.94298,0.92674,5.75524,2.35006
0.63,3.48415,1.79578,2.04654,0.9824,5.9924,2.45899
0.64,3.56546,1.83758,2.15302,1.03987,6.23026,2.56683
0.65,3.64619,1.87925,2.26215,1.09902,6.46759,2.6726
0.66,3.72609,1.92066,2.37358,1.15967,6.70296,2.77514
0.67,3.80489,1.9617,2.48691,1.22161,6.93472,2.8731
0.68,3.88224,2.0022,2.60168,1.28459,7.16098,2.96494
0.69,3.95775,2.04197,2.71731,1.34831,7.3795,3.04884
0.7,4.03096,2.08078,2.83317,1.41241,7.58775,3.12271
0.71,4.10132,2.11836,2.94849,1.47651,7.78276,3.18412
0.72,4.16819,2.15439,3.06243,1.54013,7.96112,3.23025
0.73,4.23087,2.18849,3.17401,1.60275,8.11887,3.25782
0.74,4.28849,2.22023,3.28212,1.66378,8.25141,3.26298
0.75,4.34009,2.2491,3.38551,1.72253,8.35341,3.24127
0.76,4.38458,2.2745,3.48277,1.77825,8.41862,3.18747
0.77,4.4207,2.29578,3.57235,1.83008,8.4398,3.09544
0.78,4.44703,2.31217,3.6525,1.87709,8.40843,2.95797
0.79,4.46197,2.32281,3.7213,1.91822,8.31448,2.76652
0.8,4.46373,2.32673,3.77663,1.95232,8.14605,2.51093
0.81,4.45032,2.32284,3.81617,1.97813,7.88903,2.17903
0.82,4.41955,2.30996,3.83743,1.99429,7.52646,1.75622
0.83,4.36903,2.28676,3.83769,1.99932,7.03799,1.2248
0.84,4.29615,2.25182,3.8141,1.99166,6.39881,0.56316
0.85,4.19815,2.20363,3.76366,1.96965,5.57849,-0.25539
0.86,4.07217,2.14059,3.68327,1.93162,4.53912,-1.26423
0.87,3.91527,2.06108,3.56987,1.87586,3.23311,-2.50553
0.88,3.7246,1.96353,3.4205,1.80075,1.5998,-4.03327
0.89,3.49758,1.84647,3.23253,1.70482,-0.43965,-5.91797
0.9,3.23216,1.70873,3.00392,1.58692,-2.99009,-8.25394
0.91,2.92722,1.54965,2.73364,1.44644,-6.19406,-11.17004
0.92,2.58319,1.36935,2.42222,1.2836,-10.25102,-14.84751
0.93,2.20287,1.16927,2.07258,1.09989,-15.45203,-19.55216
0.94,1.79272,0.95277,1.69124,0.89873,-22.24204,-25.6924
0.95,1.36456,0.7261,1.28997,0.68637,-31.34361,-33.9347
0.96,0.93808,0.49975,0.88809,0.47311,-44.0403,-45.46871
0.97,0.54387,0.29007,0.51534,0.27486,-62.90849,-62.69349
0.98,0.22613,0.12074,0.21435,0.11445,-94.28609,-91.53751
0.99,0.03877,0.02072,0.03675,0.01964,-161.37396,-153.8008
1,0,0,0,0,-8437.49312,-7989.33674



==> anc/fig2.csv <==
# data for Fig. 2 in Phys.Rev.Lett. 134, 071902 (2025) arXiv:2408.04255 [hep-ph]
# CITATION : 
# @article{Chung:2024jfk,
#     author = "Chung, Hee Sok and Kim, U-Rae and Lee, Jungil",
#     title = "{Resummation of Threshold Double Logarithms in Hadroproduction of Heavy Quarkonium}",
#     eprint = "2408.04255",
#     archivePrefix = "arXiv",
#     primaryClass = "hep-ph",
#     doi = "10.1103/PhysRevLett.134.071902",
#     journal = "Phys. Rev. Lett.",
#     volume = "134",
#     number = "7",
#     pages = "071902",
#     year = "2025"
# }
# Fig. 2 top panel, 0.0<|y|<0.75
# p_T(GeV), Resum(top), Resum(bottom), FO
60,133.856,91.0724,114.083
80,31.024,22.4202,25.0435
100,9.42232,6.88646,6.86898
150,1.00166,0.744524,0.5037
200,0.191468,0.144346,0.0486145
300,0.0167661,0.0129284,-0.00479246
400,0.00273219,0.00214287,-0.0023403
# Fig. 2 top panel, 0.75<|y|<1.5
# p_T(GeV), Resum(top), Resum(bottom), FO
60,1319.52,1024.33,1095.53
80,265.924,198.615,187.14
100,78.5438,58.9437,46.4269
150,7.9415,6.08894,2.30839
200,1.46062,1.13797,-0.0578066
300,0.119213,0.095086,-0.0902003
400,0.0182485,0.0147182,-0.0277508
# Fig. 2 top panel, 1.5<|y|<2.0
# p_T(GeV), Resum(top), Resum(bottom), FO
60,15735.6,12390.1,10538.3
80,2144.18,1623.7,1072.68
100,583.304,441.766,191.366
150,54.3854,42.221,-6.63352
200,9.31897,7.36085,-5.73168
300,0.665748,0.532511,-1.12695
400,0.0887928,0.0702447,-0.252612
# Fig. 2 bottom panel, 0.0<|y|<0.75
# p_T(GeV), Resum(top), Resum(bottom), FO
65.2,0.835715,0.585357,0.708846
74.81,0.893407,0.641555,0.736651
84.68,0.872929,0.63325,0.689807
94.65,0.951644,0.694025,0.714869
108.38,1.09624,0.803651,0.760232
128.57,1.03148,0.761397,0.622367
148.65,1.22743,0.911946,0.625156
168.78,1.05628,0.789557,0.434823
188.94,1.24306,0.934404,0.386079
216.3,1.34533,1.0184,0.227257
263.2,1.38721,1.06155,-0.114903
325.29,1.06283,0.823511,-0.453197
# Fig. 2 bottom panel, 0.75<|y|<1.5
# p_T(GeV), Resum(top), Resum(bottom), FO
65.2,0.864995,0.657992,0.690443
74.81,0.841096,0.629707,0.61793
84.68,0.876655,0.654621,0.593508
94.65,0.9557,0.715577,0.593726
108.38,0.94497,0.711946,0.513679
128.57,1.04178,0.792115,0.44197
148.65,1.20196,0.921119,0.359711
168.78,1.275,0.98388,0.216108
188.94,1.09277,0.848599,0.0388193
216.3,1.12348,0.879343,-0.170384
263.2,1.29909,1.02869,-0.630557
325.29,2.47566,1.98246,-2.34181
# Fig. 2 bottom panel, 1.5<|y|<2.0
# p_T(GeV), Resum(top), Resum(bottom), FO
65.2,1.11166,0.861075,0.718791
74.81,1.01784,0.774298,0.559686
84.68,0.948001,0.71649,0.43466
94.65,0.960337,0.726063,0.35867
108.38,0.939128,0.713936,0.240786
128.57,0.999715,0.768125,0.0772656
148.65,1.20884,0.937902,-0.131953
168.78,1.03558,0.81004,-0.313241
188.94,1.36443,1.0744,-0.685721
216.3,1.186,0.940458,-0.92844
263.2,1.34756,1.07622,-1.73063
325.29,4.12513,3.2967,-8.16163



==> anc/fig3.csv <==
# data for Fig. 3 in Phys.Rev.Lett. 134, 071902 (2025) arXiv:2408.04255 [hep-ph]
# CITATION : 
# @article{Chung:2024jfk,
#     author = "Chung, Hee Sok and Kim, U-Rae and Lee, Jungil",
#     title = "{Resummation of Threshold Double Logarithms in Hadroproduction of Heavy Quarkonium}",
#     eprint = "2408.04255",
#     archivePrefix = "arXiv",
#     primaryClass = "hep-ph",
#     doi = "10.1103/PhysRevLett.134.071902",
#     journal = "Phys. Rev. Lett.",
#     volume = "134",
#     number = "7",
#     pages = "071902",
#     year = "2025"
# }
# Fig. 3 top left panel
# p_T(GeV), Resum(top), Resum(bottom), FO(top), FO(bottom)
60,131.456,101.789,118.634,36.1699
80,16.548,12.1652,15.4994,-3.88772
100,4.47155,3.2796,3.79819,-2.40996
150,0.422694,0.319827,0.23678,-0.505898
200,0.0733978,0.0567669,0.0171769,-0.138686
300,0.00537186,0.00422667,-0.00260518,-0.0180412
400,0.000732994,0.000570773,-0.000920802,-0.00358069
# Fig. 3 top right panel
# p_T(GeV), Resum(top), Resum(bottom), FO(top), FO(bottom)
60,223.434,177.729,432.915,338.551
80,32.8764,26.3728,81.5408,63.8673
100,8.82979,7.0919,23.9646,18.7887
150,0.782474,0.628248,2.44078,1.91755
200,0.127136,0.102013,0.444834,0.350158
300,0.0080789,0.00647165,0.0346315,0.0273602
400,0.000950143,0.000759398,0.00488148,0.00386935
# Fig. 3 bottom left panel
# p_T(GeV), Resum(top), Resum(bottom), FO(top), FO(bottom)
60,128.063,42.1729,197.125,16.8646
80,16.8457,4.56826,31.0412,-2.97727
100,4.54231,1.26363,8.41801,-1.57453
150,0.423077,0.132994,0.714392,-0.301787
200,0.0722513,0.0251431,0.104983,-0.0799678
300,0.00508068,0.00208665,0.00428696,-0.0100848
400,0.000662076,0.000309257,0.000052751,-0.00197169
# Fig. 3 bottom right panel
# p_T(GeV), Resum(top), Resum(bottom), FO(top), FO(bottom)
60,610.497,92.7832,1122.77,93.3621
80,86.4295,15.1382,202.391,15.9899
100,23.2162,4.17465,58.4114,4.59233
150,2.08721,0.377793,5.73075,0.449946
200,0.344282,0.0624455,1.00577,0.0790963
300,0.0225978,0.00410114,0.0723148,0.0057339
400,0.00275287,0.000497624,0.00933859,0.000750439



